A multidimensional AI-trained correction to the 1D approximate model for Airborne TDEM sensing

The computational resources required to solve the full 3D inversion of time-domain electromagnetic data are immense. To overcome the time-consuming 3D simulations, we construct a surrogate model, more precisely, a data-driven statistical model to replace the 3D simulations. It is trained on 3D data and predicts the approximate output much faster. We construct a surrogate model that predicts the discrepancy between a 1D subsurface model and a deviation of the 1D assumption. The latter response is fastly computable with a semi-analytical 1D forward model. We exemplify the approach on a two-layered case. The results are encouraging even with few training samples. Given the computational cost related to the 3D simulations, there are limitations in the number of training samples that can be generated. In addition, certain applications require a wide range of parameters to be sampled, such as the electrical conductivity parameters in a saltwater intrusion case. The challenge of this work is achieving the best possible accuracy with only a few thousand samples. We propose to view the performance in terms of learning gain, representing the gain from the surrogate model whilst still acknowledging a residual discrepancy. Our works open new avenues for effectively simulating 3D TDEM data.

==> bibexport.sh <==
#!/bin/sh
##
## USAGE "./bibexport.sh -o <output>.bib <input>.aux"
##
## This is file `bibexport.sh',
## generated with the docstrip utility.
##
## The original source files were:
##
## bibexport.dtx  (with options: `script')
## 
## (c) 2005/02/27 Nicolas Markey <markey at lsv dot ens-cachan dot fr>
## All rights reserved.
## 
## This work may be distributed and/or modified under the conditions of
## the LaTeX Project Public License, either version 1.3 of this license
## or (at your option) any later version. The latest version of the
## license is in
## 
##     http://www.latex-project.org/lppl.txt
## 
## and version 1.3 or later is part of all distributions of LaTeX
## version 2003/12/01 or later.
## 
## \CharacterTable
##  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
##   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
##   Digits        \0\1\2\3\4\5\6\7\8\9
##   Exclamation   \!     Double quote  \"     Hash (number) \#
##   Dollar        \$     Percent       \%     Ampersand     \&
##   Acute accent  \'     Left paren    \(     Right paren   \)
##   Asterisk      \*     Plus          \+     Comma         \,
##   Minus         \-     Point         \.     Solidus       \/
##   Colon         \:     Semicolon     \;     Less than     \<
##   Equals        \=     Greater than  \>     Question mark \?
##   Commercial at \@     Left bracket  \[     Backslash     \\
##   Right bracket \]     Circumflex    \^     Underscore    \_
##   Grave accent  \`     Left brace    \{     Vertical bar  \|
##   Right brace   \}     Tilde         \~}
##
function usage()
{
echo "bibexport: a tool to extract BibTeX entries out of .bib files.
usage: $0 [-h|v] [-n] [-b bst] [-a [-e file]...] [-o file] file...
  -a, --all          export the entire .bib files
  -b, --bst          specifies the .bst style file  [default: export.bst]
  -e, --extra        extra .bib files to be used (for crossrefs)
  -c, --crossref     include entries that are crossref'd   [default: yes]
  -n, --no-crossref  don't include crossref'd entries       [default: no]
  -o file            write output to file        [default: bibexport.bib]
  -h, --help         print this message and exit
  -v, --version      print version number and exit";
exit 0;
}
CROSSREF="1";
FILE="";
EXT=".aux";
EXTRA="";
EXTRABIB="";
SPACE=" ";
BST="export";
if [ $# -eq 0 ]; then
  usage;
fi
while [ $# != 0 ]; do
        case $1 in
              -a|--all)
                EXT=""; SPACE="";
                shift ;;
            -b|--bst)
                if [ "`dirname $2`" = "." ]; then
                    DOLLARTWO="`basename $2 .bst`";
                else
                    DOLLARTWO="`dirname $2`/`basename $2 .bst`";
                fi
                BST="${DOLLARTWO}";
                shift 2;;
            -e|--extra)
                if [ "`dirname $2`" = "." ]; then
                    DOLLARTWO="`basename $2 .bib`";
                else
                    DOLLARTWO="`dirname $2`/`basename $2 .bib`";
                fi
                EXTRA="${EXTRA}${DOLLARTWO},";
                EXTRABIB="${EXTRABIB},${DOLLARTWO}.bib";
                shift 2;;
            -o|--output-file)
                if [ "`dirname $2`" = "." ]; then
                    DOLLARTWO="`basename $2 .bib`";
                else
                    DOLLARTWO="`dirname $2`/`basename $2 .bib`";
                fi
                OUTPUT="${DOLLARTWO}.bib";
                shift 2 ;;
            -c|--crossref|--crossrefs|--with-crossref|--with-crossrefs)
                CREF="1" ;
                shift ;;
            -n|--no-crossref|--without-crossref)
                CREF="20000" ;
                shift ;;
            -v|--version)
                echo "2.10"; exit 0;;
            -*)
                usage;;
            *)
                if [ "`dirname $1`" = "." ]; then
                    DOLLARONE="`basename $1 ${EXT}`";
                else
                    DOLLARONE="`dirname $1`/`basename $1 ${EXT}`";
                fi
                FILE="${FILE}${SPACE}${DOLLARONE}${EXT}";
                if [ -z "${SPACE}" ]; then
                    SPACE=",";
                fi;
                shift;;
        esac
done
FINALFILE=${OUTPUT};
if [ ! "${FINALFILE}" ]; then
    FINALFILE="bibexport.bib";
fi
TMPFILE="bibexp.`date +%s`";
if [ -z "${EXT}" ]; then
    if [ -z "${EXTRA}" ]; then
        cat > ${TMPFILE}.aux <<EOF
\citation{*}
\bibdata{${FILE}}
\bibstyle{${BST}}
EOF
    else
        cat > ${TMPFILE}.aux <<EOF
\citation{*}
\bibdata{${FILE}}
\bibstyle{expkeys}
EOF
        bibtex -min-crossrefs=${CREF} ${TMPFILE} >/dev/null 2>&1;
        mv -f ${TMPFILE}.bbl ${TMPFILE}.aux;
        cat >> ${TMPFILE}.aux <<EOF
\bibdata{${EXTRA}${FILE}${EXTRABIB}}
\bibstyle{${BST}}
EOF
    fi
else
    cat ${FILE} | sed -e "s/bibstyle{.*}/bibstyle{export}/" > ${TMPFILE}.aux;
fi
bibtex -min-crossrefs=${CREF} ${TMPFILE}
echo -e "Generated on `date +\"%c (%s).\"`\n" > ${FINALFILE};
if [ ! "x${CREF}" = "x1" ]; then
    sed -r -e \
        "/^ *[cC][rR][oO][sS][sS][rR][eE][fF] *= *[^,]+,?$/d" \
        ${TMPFILE}.bbl >> ${FINALFILE};
else
    cat ${TMPFILE}.bbl >> ${FINALFILE};
fi
rm -f ${TMPFILE}.bbl ${TMPFILE}.aux ${TMPFILE}.blg
## 
##
## End of file `bibexport.sh'.

